Dynamical tidal response of neutron stars as a probe of dense-matter properties

Dynamical tidal deformations play a crucial role in the gravitational waves emitted by binary neutron star systems during their late inspiral. In this work, we systematically explore how relativistic (dynamical and dissipative) tidal deformations depend on the internal structure of a neutron star using two analytic classes of equations of state. The first class is a nucleonic model that is parameterized by nuclear physics observables, such as the symmetry energy coefficients and saturation properties. The second class is a toy model of quark matter, the MIT bag model. To model tidal dissipation, we self-consistently include contributions from weak-interaction-driven bulk-viscous effects while considering both the nucleonic and the quark-matter equations of state. The dissipative tide is sensitive to frequency and temperature, but its magnitude, as predicted by weak-interaction-driven bulk-viscous effects, is too small (within the equation-of-state models studied here) to be detectable by current or future observations. However, we find that the (conservative) dynamical tidal response function depends strongly on the slope of the symmetry energy and on higher-order coefficients of the symmetry energy. This indicates that the (conservative) dynamical tide is sensitive to higher-order coefficients, motivating a dedicated parameter-estimation study to assess how well they can be constrained.

==> Supplementary-notebook/Master-equations-and-Hext.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    589188,      13633]
NotebookOptionsPosition[    586698,      13581]
NotebookOutlinePosition[    587093,      13597]
CellTagsIndexPosition[    587050,      13594]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Master equations", "Section",
 CellChangeTimes->{{3.983019098272317*^9, 
  3.9830191000123463`*^9}},ExpressionUUID->"10cb8ff1-7cc9-4a5e-a469-\
c45e8aa991c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"The", " ", "master", " ", "equations", " ", 
   RowBox[{"are", ":", 
    SuperscriptBox["H0", "\[Prime]\[Prime]",
     MultilineFunction->None]}]}], "=", 
  RowBox[{
   RowBox[{"H0", " ", "\[Alpha]H$0"}], "+", 
   RowBox[{"W", " ", "\[Alpha]H$1"}], "+", 
   RowBox[{"V", " ", "\[Alpha]H$2"}], "+", 
   RowBox[{"\[Alpha]H$3", " ", 
    SuperscriptBox["H0", "\[Prime]",
     MultilineFunction->None]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["V", "\[Prime]",
    MultilineFunction->None], "=", 
   RowBox[{
    RowBox[{"H0", " ", "\[Alpha]V$0"}], "+", 
    RowBox[{"W", " ", "\[Alpha]V$1"}], "+", 
    RowBox[{"V", " ", "\[Alpha]V$2"}], "+", 
    RowBox[{"\[Alpha]V$3", " ", 
     SuperscriptBox["H0", "\[Prime]",
      MultilineFunction->None]}]}]}], ",", "\[IndentingNewLine]", 
  RowBox[{
   SuperscriptBox["W", "\[Prime]",
    MultilineFunction->None], "=", 
   RowBox[{
    RowBox[{"H0", " ", "\[Alpha]W$0"}], "+", 
    RowBox[{"W", " ", "\[Alpha]W$1"}], "+", 
    RowBox[{"V", " ", "\[Alpha]W$2"}], "+", 
    RowBox[{"\[Alpha]W$3", " ", 
     SuperscriptBox["H0", "\[Prime]",
      MultilineFunction->None]}]}]}]}]}], "Text",
 CellChangeTimes->{{3.9830191163197727`*^9, 
  3.983019160433207*^9}},ExpressionUUID->"3400130e-6e65-438b-b6eb-\
bc9aacf4486f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Let", " ", "F"}], "=", " ", 
    FractionBox[
     RowBox[{"-", "\[CapitalGamma]"}], "n"]}], ",", " ", 
   RowBox[{
   "where", " ", "\[CapitalGamma]", " ", "is", " ", "the", " ", "reaction", " ",
     "rate", " ", "and"}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalDelta]F", " ", "=", " ", 
  RowBox[{
   RowBox[{"F$1", " ", "*", "  ", 
    FractionBox[
     RowBox[{"\[CapitalDelta]", " ", "\[Rho]"}], "\[Rho]"]}], " ", "+", " ", 
   RowBox[{"F$2", " ", "*", " ", "\[CapitalDelta]", " ", "Y"}]}]}]}], "Text",
 CellChangeTimes->{{3.9830198972839937`*^9, 3.983019982455411*^9}, {
  3.983020029680912*^9, 
  3.9830201128793707`*^9}},ExpressionUUID->"96396b8e-93ca-4998-a4b1-\
5e02b307eb5c"],

Cell[CellGroupData[{

Cell["The coefficients \[Alpha]H, \[Alpha]V, and \[Alpha]W are given in the \
rules below", "Subsection",
 CellChangeTimes->{{3.9830191662400827`*^9, 3.983019176351287*^9}, {
  3.983019320882465*^9, 3.983019324646473*^9}, {3.983019819612561*^9, 
  3.983019840373555*^9}},ExpressionUUID->"bca96258-1a99-468d-a057-\
56d5bb9c5a43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffrules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]V$0", "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"e", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
               RowBox[{"F$2", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"p", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["Yeq", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
               RowBox[{
                SuperscriptBox["p", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["p", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"e", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
            RowBox[{"p", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"\[Omega]", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                  RowBox[{"F$2", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"p", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                 
                 RowBox[{
                  SuperscriptBox["p", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Omega]", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                  RowBox[{"F$2", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                ")"}], " ", 
               RowBox[{"\[Gamma]$1", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                    
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], "+", 
                    RowBox[{"2", " ", "l"}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{"l", " ", 
                    RowBox[{"\[Alpha]$0", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"\[Beta]$0", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], "+", 
                    RowBox[{"2", " ", "l"}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{"l", " ", 
                    RowBox[{"\[Alpha]$0", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"\[Beta]$0", "[", "r", "]"}]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
               RowBox[{"F$1", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
               RowBox[{"\[Gamma]$2", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], "+", 
                    RowBox[{"2", " ", "l"}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{"l", " ", 
                    RowBox[{"\[Alpha]$0", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"\[Beta]$0", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], "+", 
                    RowBox[{"2", " ", "l"}], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{"l", " ", 
                    RowBox[{"\[Alpha]$0", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"\[Beta]$0", "[", "r", "]"}]}]}], ")"}], " ", 
                  RowBox[{
                   SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"p", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"\[Gamma]$1", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                  RowBox[{"F$1", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                  RowBox[{"\[Gamma]$2", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"p", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                   ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"\[Gamma]$1", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                    
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", "l"}], 
                    ")"}]}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"\[Alpha]$0", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"\[Beta]$0", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                    
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", "l"}], 
                    ")"}]}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"\[Alpha]$0", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"\[Beta]$0", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                  RowBox[{"F$1", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                  RowBox[{"\[Gamma]$2", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                    
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", "l"}], 
                    ")"}]}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"\[Alpha]$0", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"\[Beta]$0", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                    
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", "l"}], 
                    ")"}]}], "+", 
                    RowBox[{"l", " ", 
                    RowBox[{"\[Alpha]$0", "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"\[Beta]$0", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"\[Gamma]$1", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                  RowBox[{"F$1", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                  RowBox[{"\[Gamma]$2", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                ")"}], " ", 
               RowBox[{
                SuperscriptBox["T", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                    
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}]}], "-", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                  RowBox[{
                   SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], " ", 
                    
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "r", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"p", "[", 
          RowBox[{
           RowBox[{"T", "[", "r", "]"}], ",", 
           RowBox[{"rhob", "[", "r", "]"}], ",", 
           RowBox[{"Yeq", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "+", 
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
               RowBox[{"F$2", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
             ")"}], " ", 
            RowBox[{"\[Gamma]$1", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
            RowBox[{"F$1", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
            RowBox[{"\[Gamma]$2", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["Yeq", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["p", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["p", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]V$1", "[", "r", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
              SuperscriptBox[
               RowBox[{"e", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"p", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                 RowBox[{"p", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                 RowBox[{"\[Gamma]$2", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"e", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"p", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "\[Omega]"}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"\[Gamma]$1", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                    
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", 
                    RowBox[{"\[Alpha]$1", "[", "r", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$1", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", 
                    RowBox[{"\[Alpha]$1", "[", "r", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$1", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                 RowBox[{"F$1", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                 RowBox[{"\[Gamma]$2", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                    
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", 
                    RowBox[{"\[Alpha]$1", "[", "r", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$1", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", 
                    RowBox[{"\[Alpha]$1", "[", "r", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$1", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", "r", " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "2"], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}], "-", 
                   RowBox[{"\[Omega]", " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Omega]", " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", "r", " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", "r", " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", "r", " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                    "\[Omega]"}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                    
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", "r", " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", "r", " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"64", " ", "\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
                   FractionBox[
                    RowBox[{"3", " ", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]}], "2"]}]], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 SuperscriptBox["r", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"p", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "4"], " ", 
                 RowBox[{"\[Gamma]$2", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                  ")"}]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"p", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", "\[Omega]", " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}], "-", 
                   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"F$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", "\[Omega]", " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                 SuperscriptBox[
                  RowBox[{"p", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", "\[Omega]", " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]", " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                    "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}], "-", 
                   RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                    "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"F$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}], "-", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", "\[Omega]", " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", "\[Omega]", " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"16", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]}]], " ", "\[Pi]", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", "r", 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}], "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                  ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["T", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                    
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], " ", 
                    
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"p", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Omega]"}], 
                    "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", "r", " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", "r", " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", "r", " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                    
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "-", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "\[Omega]"}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]]}], " ", "l", " ", 
                    RowBox[{"\[Alpha]$1", "[", "r", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$1", "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "\[Pi]", " ", "r",
                     " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], "2"], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]]}], " ", "l", " ", 
                    RowBox[{"\[Alpha]$1", "[", "r", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$1", "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "\[Pi]", " ", "r",
                     " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], "2"], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]]}], " ", "l", " ", 
                    RowBox[{"\[Alpha]$1", "[", "r", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$1", "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "\[Pi]", " ", "r",
                     " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], "2"], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]]}], " ", "l", " ", 
                    RowBox[{"\[Alpha]$1", "[", "r", "]"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$1", "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]", "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "\[Pi]", " ", "r",
                     " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], "2"], "+", 
                    RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "+", 
             RowBox[{"p", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                 RowBox[{"F$2", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
               ")"}], " ", 
              RowBox[{"\[Gamma]$1", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["\[ExponentialE]", 
               FractionBox[
                RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
              RowBox[{"F$1", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"\[Gamma]$2", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["Yeq", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["p", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["p", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], ")"}]}],
           ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]V$2", "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Omega]", "2"]}], " ", 
          SuperscriptBox[
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]", "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
             RowBox[{"F$2", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"p", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["Yeq", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["p", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["p", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"e", "[", 
           RowBox[{
            RowBox[{"T", "[", "r", "]"}], ",", 
            RowBox[{"rhob", "[", "r", "]"}], ",", 
            RowBox[{"Yeq", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
          RowBox[{"p", "[", 
           RowBox[{
            RowBox[{"T", "[", "r", "]"}], ",", 
            RowBox[{"rhob", "[", "r", "]"}], ",", 
            RowBox[{"Yeq", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Omega]", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                RowBox[{"F$2", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"p", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["Yeq", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["p", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
               
               RowBox[{
                SuperscriptBox["p", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Omega]", "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                RowBox[{"F$2", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
              ")"}], " ", 
             RowBox[{"\[Gamma]$1", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["Yeq", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                  
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "-", 
                    RowBox[{"l", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", 
                    RowBox[{"\[Alpha]$2", "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$2", "[", "r", "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Omega]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                   
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                 ")"}], " ", 
                RowBox[{
                 SuperscriptBox["e", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
               
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["\[Omega]", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                   SuperscriptBox["\[Omega]", "2"]}], "-", 
                  RowBox[{"l", " ", 
                   SuperscriptBox["\[Omega]", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                   
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                  
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", 
                   RowBox[{"\[Alpha]$2", "[", "r", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                   RowBox[{"\[Beta]$2", "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["p", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
             RowBox[{"F$1", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
             RowBox[{"\[Gamma]$2", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["Yeq", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                  
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "-", 
                    RowBox[{"l", " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                    
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", 
                    RowBox[{"\[Alpha]$2", "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$2", "[", "r", "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Omega]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[Lambda]", "[", "r", "]"}]], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                   
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                 ")"}], " ", 
                RowBox[{
                 SuperscriptBox["e", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
               
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["\[Omega]", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                   SuperscriptBox["\[Omega]", "2"]}], "-", 
                  RowBox[{"l", " ", 
                   SuperscriptBox["\[Omega]", "2"]}], "+", 
                  RowBox[{"8", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                   
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   RowBox[{"p", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                  
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", 
                   RowBox[{"\[Alpha]$2", "[", "r", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                   RowBox[{"\[Beta]$2", "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["p", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{
            RowBox[{"T", "[", "r", "]"}], ",", 
            RowBox[{"rhob", "[", "r", "]"}], ",", 
            RowBox[{"Yeq", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"p", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                   ")"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                   RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                 ")"}], " ", 
                RowBox[{"\[Gamma]$1", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                RowBox[{"F$1", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                RowBox[{"\[Gamma]$2", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"p", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                  SuperscriptBox["\[Omega]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                   ")"}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                   RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                 ")"}], " ", 
                RowBox[{"\[Gamma]$1", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "-", "l"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", 
                    RowBox[{"\[Alpha]$2", "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$2", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                  
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "-", "l"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", 
                    RowBox[{"\[Alpha]$2", "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$2", "[", "r", "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                RowBox[{"F$1", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                RowBox[{"\[Gamma]$2", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "-", "l"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", 
                    RowBox[{"\[Alpha]$2", "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$2", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]]}], ")"}], " ", 
                   SuperscriptBox["\[Omega]", "2"], " ", 
                   RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                  
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], "-", "l"}], ")"}], 
                    " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", 
                    RowBox[{"\[Alpha]$2", "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$2", "[", "r", "]"}]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "r", " ", 
             SuperscriptBox["\[Omega]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Omega]", "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                   RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                 ")"}], " ", 
                RowBox[{"\[Gamma]$1", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
               
               RowBox[{"\[ImaginaryI]", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                RowBox[{"F$1", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                RowBox[{"\[Gamma]$2", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
              ")"}], " ", 
             RowBox[{
              SuperscriptBox["T", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["Yeq", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                  
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["p", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["e", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
               
               RowBox[{
                RowBox[{
                 SuperscriptBox["e", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                RowBox[{
                 SuperscriptBox["p", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
               
               RowBox[{
                RowBox[{
                 SuperscriptBox["Yeq", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], " ", 
                   
                   RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                  
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "r", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"p", "[", 
          RowBox[{
           RowBox[{"T", "[", "r", "]"}], ",", 
           RowBox[{"rhob", "[", "r", "]"}], ",", 
           RowBox[{"Yeq", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "+", 
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
               RowBox[{"F$2", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
             ")"}], " ", 
            RowBox[{"\[Gamma]$1", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
            RowBox[{"F$1", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
            RowBox[{"\[Gamma]$2", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SuperscriptBox["Yeq", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["p", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["p", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]V$3", "[", "r", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l", " ", 
           RowBox[{"\[Alpha]$3", "[", "r", "]"}]}], "+", 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"\[Beta]$3", "[", "r", "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"r", " ", 
        SuperscriptBox["\[Omega]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]H$0", "[", "r", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"e", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                 RowBox[{"F$2", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"e", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                 RowBox[{"F$2", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
               ")"}], " ", 
              RowBox[{"p", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"p", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Omega]", "-", 
                   RowBox[{"2", " ", "\[Omega]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Alpha]$0", "[", "r", "]"}]}], ")"}], " ", 
                    RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Alpha]$0", "[", "r", "]"}]}], ")"}], " ", 
                    RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Alpha]$0", "[", "r", "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["l", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
                    SuperscriptBox["l", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"5", " ", "l"}]}], ")"}], " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$0", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Lambda]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"\[Alpha]$0", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
                    SuperscriptBox["l", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "l"}]}], ")"}], " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Lambda]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                 RowBox[{"F$2", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
               ")"}], " ", 
              RowBox[{"\[Gamma]$1", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["\[ExponentialE]", 
               FractionBox[
                RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
              RowBox[{"F$1", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"\[Gamma]$2", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
            ")"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]H$1", "[", "r", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"16", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                FractionBox[
                 RowBox[{"\[Lambda]", "[", "r", "]"}], "2"], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{"p", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "r", " ", 
                 RowBox[{"\[Alpha]$1", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                 RowBox[{"\[Gamma]$2", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["rhob", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                FractionBox[
                 RowBox[{"\[Lambda]", "[", "r", "]"}], "2"], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", "r", " ", 
              RowBox[{"e", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[Omega]"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                 RowBox[{"F$2", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["rhob", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["T", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"\[Alpha]$1", "[", "r", "]"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l"}], "-", 
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "-", 
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
                    SuperscriptBox["l", "2"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "-", 
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "l"}]}], ")"}], " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Lambda]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{"\[Beta]$1", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "\[Pi]",
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["rhob", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["rhob", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["e", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"e", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["rhob", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["F", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["rhob", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["T", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Yeq", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                    
                    RowBox[{
                    SuperscriptBox["p", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                 RowBox[{"F$2", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
               ")"}], " ", 
              RowBox[{"\[Gamma]$1", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["\[ExponentialE]", 
               FractionBox[
                RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
              RowBox[{"F$1", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"\[Gamma]$2", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
            ")"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]H$2", "[", "r", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"e", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                 RowBox[{"F$2", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"], " ", 
              RowBox[{"e", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"p", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "\[Omega]"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                 RowBox[{"F$2", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
                  ")"}]}], "+", 
                RowBox[{"\[Omega]", " ", 
                 RowBox[{"\[Gamma]$1", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                 RowBox[{"F$1", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                 RowBox[{"\[Gamma]$2", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"p", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["\[Omega]", "3"]}], "+", 
                   RowBox[{"2", " ", "\[Omega]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]", "2"], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    RowBox[{"\[Alpha]$2", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]", "2"], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Omega]", "2"], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    RowBox[{"\[Alpha]$2", "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    SuperscriptBox["\[Omega]", "2"], " ", 
                    RowBox[{"F$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                   
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"3", " ", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]}], "2"]], " ", 
                    RowBox[{"F$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Alpha]$2", "[", "r", "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]", "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{"\[Gamma]$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                   
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                    RowBox[{"F$1", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
                    RowBox[{"\[Gamma]$2", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{"\[Beta]$2", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
                   RowBox[{
                    RowBox[{"\[Alpha]$2", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
                    SuperscriptBox["l", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Omega]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "l"}]}], ")"}], " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Lambda]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[Nu]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Omega]", "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox[
                   RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                 RowBox[{"F$2", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
               ")"}], " ", 
              RowBox[{"\[Gamma]$1", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["\[ExponentialE]", 
               FractionBox[
                RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
              RowBox[{"F$1", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"\[Gamma]$2", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
            ")"}]}], ")"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]H$3", "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"8", " ", "l"}], "+", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["\[Lambda]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"10", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["\[Nu]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[Beta]$3", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{"3", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["\[Nu]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Alpha]$3", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]]}], "+", 
            RowBox[{"6", " ", "l"}], "-", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l"}], "-", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
             SuperscriptBox["l", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"\[Lambda]", "[", "r", "]"}], "-", 
               RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"p", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["\[Nu]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"3", " ", "l", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["\[Nu]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["\[Lambda]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Nu]", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Nu]", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]W$0", "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]]}], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"\[Alpha]$0", "[", "r", "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Omega]", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
               RowBox[{"F$2", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"e", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "+", 
              RowBox[{"p", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Omega]", "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                  RowBox[{"F$2", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                ")"}], " ", 
               RowBox[{"\[Gamma]$1", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
               RowBox[{"F$1", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
               RowBox[{"\[Gamma]$2", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
             ")"}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]W$1", "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "l"}], "r"]}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "r", " ", 
        RowBox[{"\[Alpha]$1", "[", "r", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
           RowBox[{"\[Gamma]$2", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["rhob", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["Yeq", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["F", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox["F", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{
               SuperscriptBox["T", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["Yeq", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["F", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox["F", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]", "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              SuperscriptBox["\[ExponentialE]", 
               FractionBox[
                RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
              RowBox[{"F$2", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["rhob", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["Yeq", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["p", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox["p", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{
               SuperscriptBox["T", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SuperscriptBox["Yeq", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["p", 
                   TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                    Derivative],
                   MultilineFunction->None], "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox["p", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{
            RowBox[{"T", "[", "r", "]"}], ",", 
            RowBox[{"rhob", "[", "r", "]"}], ",", 
            RowBox[{"Yeq", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "+", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", 
                 FractionBox[
                  RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                RowBox[{"F$2", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}], ",", 
                  RowBox[{"Yeq", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
              ")"}], " ", 
             RowBox[{"\[Gamma]$1", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
             RowBox[{"F$1", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
             RowBox[{"\[Gamma]$2", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
           ")"}]}], ")"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]W$2", "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]]}], " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}]}], 
          SuperscriptBox["r", "2"]], "-", 
         RowBox[{"\[Alpha]$2", "[", "r", "]"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"-", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
               RowBox[{"F$2", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"e", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "+", 
              RowBox[{"p", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox[
                    RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
                  RowBox[{"F$2", "[", 
                   RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}], ",", 
                    RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
                ")"}], " ", 
               RowBox[{"\[Gamma]$1", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                FractionBox[
                 RowBox[{"\[Nu]", "[", "r", "]"}], "2"]], " ", 
               RowBox[{"F$1", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
               RowBox[{"\[Gamma]$2", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}]}], 
             ")"}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]W$3", "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "r", " ", 
       RowBox[{"\[Alpha]$3", "[", "r", "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983019638270101*^9, 3.983019653393895*^9}},
 CellLabel->
  "In[429]:=",ExpressionUUID->"d1f7194f-a692-47b8-9e3f-0f0541ace7c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"The", " ", "functions", " ", 
  SubscriptBox["\[Alpha]", "i"], " ", "and", " ", 
  SubscriptBox["\[Beta]", "i"], " ", "appearing", " ", "in", " ", "the", " ", 
  "above", " ", "equations", " ", "are", " ", "provided", " ", "in", " ", 
  "the", " ", "rules", " ", 
  RowBox[{"below", ":"}]}]], "Subsection",
 CellChangeTimes->{{3.9830197163826113`*^9, 3.983019764037146*^9}, {
  3.983019857387206*^9, 
  3.9830198608614893`*^9}},ExpressionUUID->"32f26c32-538a-4aea-be1e-\
3b0cd60060e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eom$rules$alpha$beta", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]$0", "[", "r", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["l", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["l", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["l", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["l", "4"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", "l", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}], "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"e", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "2"]}], 
             "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", "r", " ", 
              
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["l", "2"], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"p", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "l", "+", 
                   SuperscriptBox["l", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Lambda]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["l", "2"], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["l", "3"], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox["\[Omega]", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"e", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "-", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "-", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
                 SuperscriptBox["l", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"p", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Lambda]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Nu]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", "r", " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Nu]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "-", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[Omega]", "4"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Lambda]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Nu]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]$1", "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox[
            RowBox[{"\[Lambda]", "[", "r", "]"}], "2"], "+", 
           RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "+", 
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", "l"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
          SuperscriptBox["l", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
          SuperscriptBox["l", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
          SuperscriptBox["l", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
          SuperscriptBox["l", "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l", "+", 
               SuperscriptBox["l", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          RowBox[{"e", "[", 
           RowBox[{
            RowBox[{"T", "[", "r", "]"}], ",", 
            RowBox[{"rhob", "[", "r", "]"}], ",", 
            RowBox[{"Yeq", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l", "+", 
               SuperscriptBox["l", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Nu]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Nu]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]$2", "[", "r", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"16", " ", "\[Pi]", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Omega]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"e", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "+", 
             RowBox[{"p", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}], ",", 
               RowBox[{"Yeq", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Nu]", "[", "r", "]"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["l", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"e", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Nu]", "[", "r", "]"}]}]}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", "l"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
            SuperscriptBox["l", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[Omega]", "4"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Lambda]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Nu]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Alpha]$3", "[", "r", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "r", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l"}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                 SuperscriptBox["l", "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"e", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                
                RowBox[{"2", " ", "r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Lambda]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
              
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "-", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[Omega]", "4"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Lambda]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Nu]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Beta]$0", "[", "r", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", "r", " ", 
              
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["l", "2"], " ", "r", " ", 
              SuperscriptBox["\[Omega]", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox["\[Omega]", "4"]}], "+", 
             RowBox[{"128", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]}], ")"}]}]], " ", "l", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"e", "[", 
                RowBox[{
                 RowBox[{"T", "[", "r", "]"}], ",", 
                 RowBox[{"rhob", "[", "r", "]"}], ",", 
                 RowBox[{"Yeq", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "2"]}], 
             "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]}], ")"}]}]], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]}], ")"}]}]], " ", "l", " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", "l", " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]}], ")"}]}]], " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]}], ")"}]}]], " ", 
              SuperscriptBox["l", "3"], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
              SuperscriptBox["l", "3"], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]}], ")"}]}]], " ", 
              SuperscriptBox["l", "4"], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
              SuperscriptBox["l", "4"], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Omega]", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", "r", " ", 
              
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", "l", " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["l", "2"], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
              SuperscriptBox["l", "2"], " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox["\[Omega]", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[Nu]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", "r", " ", 
              
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", "l", " ", "r", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
              SuperscriptBox["l", "2"], " ", "r", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
              SuperscriptBox["l", "3"], " ", "r", " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox["\[Omega]", "2"], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", "r", " ", 
              RowBox[{"p", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
                 SuperscriptBox["l", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
                 SuperscriptBox["l", "3"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", "r", " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Lambda]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Nu]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", "r", " ", 
              RowBox[{"e", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}], ",", 
                RowBox[{"Yeq", "[", 
                 RowBox[{
                  RowBox[{"T", "[", "r", "]"}], ",", 
                  RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l"}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
                 SuperscriptBox["l", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
                 SuperscriptBox["l", "3"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Omega]", "2"]}], "+", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", 
                 "\[Pi]", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"p", "[", 
                  RowBox[{
                   RowBox[{"T", "[", "r", "]"}], ",", 
                   RowBox[{"rhob", "[", "r", "]"}], ",", 
                   RowBox[{"Yeq", "[", 
                    RowBox[{
                    RowBox[{"T", "[", "r", "]"}], ",", 
                    RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
                
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", "r", " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Lambda]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Nu]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", "r", " ", 
                 
                 RowBox[{
                  SuperscriptBox["\[Nu]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", "r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Nu]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                 SuperscriptBox["l", "2"], " ", "r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Nu]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
                 SuperscriptBox["l", "2"], " ", "r", " ", 
                 RowBox[{
                  SuperscriptBox["\[Nu]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 SuperscriptBox["\[Omega]", "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[Nu]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[Nu]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Nu]", "[", "r", "]"}]}]}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", "l"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
            SuperscriptBox["l", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
            SuperscriptBox["l", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[Omega]", "4"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{"e", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Lambda]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[Nu]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Beta]$1", "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"\[Lambda]", "[", "r", "]"}], "2"]], " ", "\[Pi]", " ", 
         "r", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "+", 
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l"}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "l", "+", 
              SuperscriptBox["l", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", "r", " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", "l"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
          SuperscriptBox["l", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
          SuperscriptBox["l", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
          SuperscriptBox["l", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
          SuperscriptBox["l", "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l", "+", 
               SuperscriptBox["l", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          RowBox[{"e", "[", 
           RowBox[{
            RowBox[{"T", "[", "r", "]"}], ",", 
            RowBox[{"rhob", "[", "r", "]"}], ",", 
            RowBox[{"Yeq", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l", "+", 
               SuperscriptBox["l", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Nu]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Nu]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Beta]$2", "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"16", " ", "\[Pi]", " ", "r", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], "+", 
           RowBox[{"p", "[", 
            RowBox[{
             RowBox[{"T", "[", "r", "]"}], ",", 
             RowBox[{"rhob", "[", "r", "]"}], ",", 
             RowBox[{"Yeq", "[", 
              RowBox[{
               RowBox[{"T", "[", "r", "]"}], ",", 
               RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"e", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", "r", " ", 
            RowBox[{
             SuperscriptBox["\[Lambda]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", "l"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
          SuperscriptBox["l", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
          SuperscriptBox["l", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
          SuperscriptBox["l", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Nu]", "[", "r", "]"}]}]}]], " ", 
          SuperscriptBox["l", "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "\[Pi]", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l", "+", 
               SuperscriptBox["l", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          RowBox[{"e", "[", 
           RowBox[{
            RowBox[{"T", "[", "r", "]"}], ",", 
            RowBox[{"rhob", "[", "r", "]"}], ",", 
            RowBox[{"Yeq", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l", "+", 
               SuperscriptBox["l", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Nu]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Nu]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Beta]$3", "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"\[Lambda]", "[", "r", "]"}]}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "4"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", "l", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", 
              RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", "r", " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l", " ", "r", " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "2"], " ", "r", " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
              RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox["l", "3"], " ", "r", " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Omega]", "2"], " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"4", " ", "r", " ", 
            RowBox[{
             SuperscriptBox["\[Lambda]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", 
                    SuperscriptBox["l", "2"]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", "r", " ", 
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{"32", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"e", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}], ",", 
              RowBox[{"Yeq", "[", 
               RowBox[{
                RowBox[{"T", "[", "r", "]"}], ",", 
                RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "l", "+", 
                    SuperscriptBox["l", "2"]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l", " ", "r", " ", 
               RowBox[{
                SuperscriptBox["\[Nu]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Nu]", "[", "r", "]"}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "l"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", "l"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
          SuperscriptBox["l", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
          SuperscriptBox["l", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
          SuperscriptBox["l", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "+", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
          SuperscriptBox["l", "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "l", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", 
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"\[Lambda]", "[", "r", "]"}], "-", 
            RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "4"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[Lambda]", "[", "r", "]"}]], " ", "\[Pi]", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l", "+", 
               SuperscriptBox["l", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          RowBox[{"e", "[", 
           RowBox[{
            RowBox[{"T", "[", "r", "]"}], ",", 
            RowBox[{"rhob", "[", "r", "]"}], ",", 
            RowBox[{"Yeq", "[", 
             RowBox[{
              RowBox[{"T", "[", "r", "]"}], ",", 
              RowBox[{"rhob", "[", "r", "]"}]}], "]"}]}], "]"}]}], "-", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l", "+", 
               SuperscriptBox["l", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{
           SuperscriptBox["\[Nu]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Nu]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]}]}]}],
     "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.983019794229238*^9, 3.983019799196238*^9}},
 CellLabel->
  "In[446]:=",ExpressionUUID->"2a5f398f-91c1-4103-acb3-e8c9ee89e9f5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Exterior solution for H", "Section",
 CellChangeTimes->{{3.983020119600257*^9, 
  3.9830201241453667`*^9}},ExpressionUUID->"6b0c9ac6-e0a5-40b8-9b05-\
a6c8a63c41ef"],

Cell[CellGroupData[{

Cell["Basic rules", "Subsection",
 CellChangeTimes->{{3.983020306519641*^9, 
  3.983020311468261*^9}},ExpressionUUID->"3e48f65d-2f1c-4714-a2bc-\
8b849621532f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ztidefuncrule", "=", 
   RowBox[{"{", 
    RowBox[{"Ztide", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              SuperscriptBox["M", "3"]}], "+", 
             RowBox[{"3", " ", "M", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             SuperscriptBox["r", "3"]}], ")"}]}], 
          RowBox[{
           RowBox[{"45", " ", "M"}], "+", 
           RowBox[{"30", " ", "r"}]}]]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"9450", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "M"}], "+", 
             RowBox[{"2", " ", "r"}]}], ")"}]}]], "\[Pi]", " ", "r", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"267586", " ", 
            SuperscriptBox["M", "5"]}], "+", 
           RowBox[{"189720", " ", 
            SuperscriptBox["M", "4"], " ", "r"}], "+", 
           RowBox[{"41214", " ", 
            SuperscriptBox["M", "3"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"7968", " ", 
            SuperscriptBox["M", "2"], " ", 
            SuperscriptBox["r", "3"]}], "+", 
           RowBox[{"4560", " ", "M", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"360", " ", 
            SuperscriptBox["r", "5"]}], "-", 
           RowBox[{"10080", " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["M", "3"]}], "-", 
              RowBox[{"3", " ", "M", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              SuperscriptBox["r", "3"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{"2", " ", "M"}], "r"]}], "]"}], "2"]}], "-", 
           RowBox[{"96", " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1178", " ", 
               SuperscriptBox["M", "3"]}], "+", 
              RowBox[{"1680", " ", 
               SuperscriptBox["M", "2"], " ", "r"}], "+", 
              RowBox[{"741", " ", "M", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"107", " ", 
               SuperscriptBox["r", "3"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox["M", "r"], "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "M"}], "r"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"19522", " ", 
               SuperscriptBox["M", "3"]}], "+", 
              RowBox[{"53760", " ", 
               SuperscriptBox["M", "2"], " ", "r"}], "+", 
              RowBox[{"32799", " ", "M", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"6453", " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{"6720", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["M", "3"]}], "-", 
                 RowBox[{"3", " ", "M", " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 SuperscriptBox["r", "3"]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox["M", "r"], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"20160", " ", 
            SuperscriptBox["M", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["M", "3"]}], "-", 
              RowBox[{"3", " ", "M", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              SuperscriptBox["r", "3"]}], ")"}], " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              FractionBox[
               RowBox[{"2", " ", "M"}], "r"]}], "]"}]}]}], ")"}]}]}]}], 
      "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.980684710664987*^9, 3.980684719439563*^9}},
 CellLabel->
  "In[447]:=",ExpressionUUID->"320d2dfc-2595-4ee8-a734-6a55c4d37205"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Zmultipolefuncrule", "=", 
   RowBox[{"{", 
    RowBox[{"Zmulti", "\[Rule]", 
     RowBox[{"Function", "[", 
      RowBox[{"r", ",", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13", " ", 
             SuperscriptBox["M", "2"]}], "+", 
            RowBox[{"12", " ", "M", " ", "r"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], " ", 
          SuperscriptBox["R", "5"]}], 
         RowBox[{"3", " ", 
          SuperscriptBox["M", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "M"}], "+", 
            RowBox[{"2", " ", "r"}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SuperscriptBox["M", "3"]}], "+", 
            RowBox[{"3", " ", "M", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            SuperscriptBox["r", "3"]}], ")"}], " ", 
          SuperscriptBox["R", "5"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", "M"}], "r"]}], "]"}]}], 
         RowBox[{
          SuperscriptBox["M", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "M"}], "+", 
            RowBox[{"2", " ", "r"}]}], ")"}]}]], "+", 
        RowBox[{
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"13", " ", 
                 SuperscriptBox["M", "2"]}], "+", 
                RowBox[{"12", " ", "M", " ", "r"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox["R", "5"], " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{"2", " ", "M"}], "r"]}], "]"}], "2"]}], 
             RowBox[{"3", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "M"}], "+", 
                RowBox[{"2", " ", "r"}]}], ")"}]}]]}], "-", 
           FractionBox[
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["M", "3"], " ", "r"}], "+", 
               RowBox[{"3", " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "+", 
               SuperscriptBox["r", "4"]}], ")"}], " ", 
             SuperscriptBox["R", "5"], " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"2", " ", "M"}], "r"]}], "]"}], "3"]}], 
            RowBox[{"3", " ", 
             SuperscriptBox["M", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "M"}], "+", 
               RowBox[{"2", " ", "r"}]}], ")"}]}]], "+", 
           RowBox[{
            RowBox[{"Log", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"428", " ", "\[Pi]", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   SuperscriptBox["M", "2"]}], "+", 
                  RowBox[{"12", " ", "M", " ", "r"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                SuperscriptBox["R", "5"]}], 
               RowBox[{"315", " ", 
                SuperscriptBox["M", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "M"}], "+", 
                  RowBox[{"2", " ", "r"}]}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{"214", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   SuperscriptBox["M", "3"], " ", "r"}], "+", 
                  RowBox[{"3", " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  SuperscriptBox["r", "4"]}], ")"}], " ", 
                SuperscriptBox["R", "5"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{"2", " ", "M"}], "r"]}], "]"}]}], 
               RowBox[{"105", " ", 
                SuperscriptBox["M", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "M"}], "+", 
                  RowBox[{"2", " ", "r"}]}], ")"}]}]]}], ")"}]}], "-", 
           FractionBox[
            RowBox[{"428", " ", "\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"13", " ", 
                SuperscriptBox["M", "2"]}], "+", 
               RowBox[{"12", " ", "M", " ", "r"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             SuperscriptBox["R", "5"], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"2", " ", "M"}], "r"], "]"}]}], 
            RowBox[{"315", " ", 
             SuperscriptBox["M", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "M"}], "+", 
               RowBox[{"2", " ", "r"}]}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"\[Pi]", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"254", " ", 
                SuperscriptBox["M", "3"]}], "+", 
               RowBox[{"96", " ", 
                SuperscriptBox["M", "2"], " ", "r"}], "-", 
               RowBox[{"51", " ", "M", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"25", " ", 
                SuperscriptBox["r", "3"]}]}], ")"}], " ", 
             SuperscriptBox["R", "5"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"2", " ", "M"}], "r"]}]}], "]"}]}], 
            RowBox[{"3", " ", 
             SuperscriptBox["M", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "M"}], "+", 
               RowBox[{"2", " ", "r"}]}], ")"}]}]], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"2", " ", "M"}], "r"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Pi]", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["M", "5"], " ", 
                    RowBox[{"(", 
                    RowBox[{"260069", "+", 
                    RowBox[{"22050", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"152460", " ", 
                    SuperscriptBox["M", "4"], " ", "r"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["M", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"62449", "+", 
                    RowBox[{"3675", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["M", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"23418", "+", 
                    RowBox[{"1225", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{"19950", " ", "M", " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{"1575", " ", 
                    SuperscriptBox["r", "5"]}]}], ")"}], " ", 
                   SuperscriptBox["R", "5"]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"22050", " ", 
                   SuperscriptBox["M", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "M"}], "+", 
                    RowBox[{"2", " ", "r"}]}], ")"}]}], ")"}]}], ")"}]}], "+", 
              FractionBox[
               RowBox[{"\[Pi]", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"10174", " ", 
                   SuperscriptBox["M", "3"]}], "+", 
                  RowBox[{"3360", " ", 
                   SuperscriptBox["M", "2"], " ", "r"}], "-", 
                  RowBox[{"2427", " ", "M", " ", 
                   SuperscriptBox["r", "2"]}], "-", 
                  RowBox[{"1089", " ", 
                   SuperscriptBox["r", "3"]}]}], ")"}], " ", 
                SuperscriptBox["R", "5"], " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"2", " ", "M"}], "r"], "]"}]}], 
               RowBox[{"105", " ", 
                SuperscriptBox["M", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "M"}], "+", 
                  RowBox[{"2", " ", "r"}]}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   SuperscriptBox["M", "3"], " ", "r"}], "+", 
                  RowBox[{"3", " ", "M", " ", 
                   SuperscriptBox["r", "3"]}], "+", 
                  SuperscriptBox["r", "4"]}], ")"}], " ", 
                SuperscriptBox["R", "5"], " ", 
                RowBox[{"PolyLog", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "-", 
                   FractionBox[
                    RowBox[{"2", " ", "M"}], "r"]}]}], "]"}]}], 
               RowBox[{
                SuperscriptBox["M", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "M"}], "+", 
                  RowBox[{"2", " ", "r"}]}], ")"}]}]]}], ")"}]}], "-", 
           FractionBox[
            RowBox[{"1303", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["M", "3"], " ", "r"}], "+", 
               RowBox[{"3", " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "+", 
               SuperscriptBox["r", "4"]}], ")"}], " ", 
             SuperscriptBox["R", "5"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               FractionBox[
                RowBox[{"2", " ", "M"}], "r"]}], "]"}]}], 
            RowBox[{"105", " ", 
             SuperscriptBox["M", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "M"}], "+", 
               RowBox[{"2", " ", "r"}]}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["M", "3"], " ", "r"}], "+", 
               RowBox[{"3", " ", "M", " ", 
                SuperscriptBox["r", "3"]}], "+", 
               SuperscriptBox["r", "4"]}], ")"}], " ", 
             SuperscriptBox["R", "5"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"3", ",", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{"2", " ", "M"}], "r"]}]}], "]"}]}], 
            RowBox[{
             SuperscriptBox["M", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "M"}], "+", 
               RowBox[{"2", " ", "r"}]}], ")"}]}]], "-", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"66150", " ", 
              SuperscriptBox["M", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "M"}], "+", 
                RowBox[{"2", " ", "r"}]}], ")"}]}]], 
            RowBox[{"\[Pi]", " ", "r", " ", 
             SuperscriptBox["R", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SuperscriptBox["M", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"328687", "+", 
                  RowBox[{"29400", " ", 
                   SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "r"}], "+", 
               RowBox[{"9450", " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{
                SuperscriptBox["M", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"3952016", "+", 
                  RowBox[{"933450", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{"3175200", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["M", "2"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"142124", "-", 
                  RowBox[{"20825", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "+", 
                  RowBox[{"176400", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
               RowBox[{"525", " ", "M", " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"175", " ", 
                   SuperscriptBox["\[Pi]", "2"]}], "-", 
                  RowBox[{"6", " ", 
                   RowBox[{"(", 
                    RowBox[{"41", "+", 
                    RowBox[{"168", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
               ")"}]}]}]}], ")"}]}]}]}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9806847688635263`*^9, 3.980684772214205*^9}},
 CellLabel->
  "In[448]:=",ExpressionUUID->"cfd85ef0-ce64-4d25-809d-1d171a1f9776"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rulesK0H11H0inZ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"K0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["r", 
            RowBox[{
             RowBox[{"-", "2"}], "-", "l"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", 
                SuperscriptBox["l", "2"]}], ")"}], " ", "M", " ", "r"}], "+", 
             
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "l", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["l", "2"]}], "+", 
                SuperscriptBox["l", "3"]}], ")"}], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{"ZM", "[", "r", "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "M"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", 
                SuperscriptBox["l", "2"]}], ")"}], " ", "r"}]}], ")"}]}]], "+", 
         RowBox[{
          SuperscriptBox["r", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "l"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["ZM", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}]}], "]"}]}], ",", 
     RowBox[{"H11$sim", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         SuperscriptBox["r", 
          RowBox[{"-", "l"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox["M", "2"]}], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l", "+", 
                  SuperscriptBox["l", "2"]}], ")"}], " ", "M", " ", "r"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l", "+", 
                  SuperscriptBox["l", "2"]}], ")"}], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], " ", 
             RowBox[{"ZM", "[", "r", "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "M"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l", "+", 
                  SuperscriptBox["l", "2"]}], ")"}], " ", "r"}]}], ")"}]}]], "-", 
           RowBox[{
            SuperscriptBox["ZM", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}], "]"}]}], 
     ",", 
     RowBox[{"H0", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", 
             RowBox[{
              RowBox[{"-", "2"}], "-", "l"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "144"}], " ", 
               SuperscriptBox["M", "4"]}], "-", 
              RowBox[{"72", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}], " ", 
               SuperscriptBox["M", "3"], " ", "r"}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l", "+", 
                  SuperscriptBox["l", "2"]}], ")"}], "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"l", "+", 
                 SuperscriptBox["l", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["M", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"10", "-", 
                 RowBox[{"7", " ", "l"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["l", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["l", "3"]}], "+", 
                 SuperscriptBox["l", "4"], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}], " ", "M", " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "-", 
                 RowBox[{"5", " ", "l"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["l", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["l", "3"]}], "+", 
                 SuperscriptBox["l", "4"], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]}], ")"}], " ", 
            
            RowBox[{"ZM", "[", "r", "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "M"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "l", "+", 
                  SuperscriptBox["l", "2"]}], ")"}], " ", "r"}]}], ")"}], 
             "2"]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["r", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "l"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["M", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", 
                SuperscriptBox["l", "2"]}], ")"}], " ", "M", " ", "r"}], "-", 
             
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", 
                SuperscriptBox["l", "2"]}], ")"}], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["ZM", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "M"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "+", 
                SuperscriptBox["l", "2"]}], ")"}], " ", "r"}]}], ")"}]}]]}]}],
        "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.980682142591323*^9, 3.980682146936357*^9}, {
  3.9806822350445023`*^9, 3.980682239183206*^9}},
 CellLabel->
  "In[449]:=",ExpressionUUID->"be3a3665-8699-48c1-9824-6d0eb1ac6206"]
}, Closed]],

Cell[CellGroupData[{

Cell["Solutions outside the star", "Subsection",
 CellChangeTimes->{{3.983020315534718*^9, 
  3.983020318536704*^9}},ExpressionUUID->"8f193c82-6684-4f49-beca-\
151a5094867a"],

Cell[CellGroupData[{

Cell["Tidal contribution :", "Subsubsection",
 CellChangeTimes->{{3.98302032206231*^9, 
  3.983020326743395*^9}},ExpressionUUID->"4c125658-dad6-415b-8aad-\
b98bf9131681"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H0", "[", "r", "]"}], "/.", "rulesK0H11H0inZ"}], "/.", 
   RowBox[{"{", 
    RowBox[{"ZM", "->", "Ztide"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", "Ztidefuncrule"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"l", "->", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Normal", "@", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"%", "*", "dlm"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", ",", 
     RowBox[{"Log", "[", "_", "]"}], ",", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"_", ",", "_"}], "]"}]}], "}"}], ",", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.983020201686091*^9, 3.983020245077032*^9}, {
  3.983020355750559*^9, 3.983020356097019*^9}},
 CellLabel->
  "In[493]:=",ExpressionUUID->"3d36ab4c-07bb-4650-9f2c-a4bdbc04250f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", "dlm", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "M"}], "+", "r"}], ")"}]}], 
   RowBox[{"5", " ", "r"}]], "+", 
  RowBox[{
   SuperscriptBox["\[Omega]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"dlm", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6058", " ", 
          SuperscriptBox["M", "6"]}], "+", 
         RowBox[{"18836", " ", 
          SuperscriptBox["M", "5"], " ", "r"}], "-", 
         RowBox[{"75085", " ", 
          SuperscriptBox["M", "4"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"35823", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "3"]}], "-", 
         RowBox[{"8880", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"1640", " ", "M", " ", 
          SuperscriptBox["r", "5"]}], "+", 
         RowBox[{"660", " ", 
          SuperscriptBox["r", "6"]}]}], ")"}]}], 
      RowBox[{"3150", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "3"]}]], "+", 
     FractionBox[
      RowBox[{"8", " ", "dlm", " ", 
       SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "M"}], "r"]}], "]"}], "2"]}], 
      RowBox[{"5", " ", "r"}]], "-", 
     FractionBox[
      RowBox[{"8", " ", "dlm", " ", 
       SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"280", " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"560", " ", 
          SuperscriptBox["M", "3"], " ", "r"}], "-", 
         RowBox[{"832", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"8", " ", "M", " ", 
          SuperscriptBox["r", "3"]}], "+", 
         RowBox[{"107", " ", 
          SuperscriptBox["r", "4"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox["M", "r"], "]"}]}], 
      RowBox[{"525", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "3"]}]], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "M"}], "r"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"dlm", " ", 
          SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8960", " ", 
             SuperscriptBox["M", "4"]}], "+", 
            RowBox[{"17920", " ", 
             SuperscriptBox["M", "3"], " ", "r"}], "-", 
            RowBox[{"14508", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"12372", " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "+", 
            RowBox[{"6453", " ", 
             SuperscriptBox["r", "4"]}]}], ")"}]}], 
         RowBox[{"2100", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
          SuperscriptBox["r", "3"]}]], "-", 
        FractionBox[
         RowBox[{"16", " ", "dlm", " ", 
          SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox["M", "r"], "]"}]}], 
         RowBox[{"5", " ", "r"}]]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"16", " ", "dlm", " ", 
       SuperscriptBox["M", "2"], " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"2", " ", "M"}], "r"]}], "]"}]}], 
      RowBox[{"5", " ", "r"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.983020219107934*^9, 3.983020246281221*^9}, 
   3.983020356427308*^9},
 CellLabel->
  "Out[497]=",ExpressionUUID->"a8b2b2c7-2b3d-44de-9730-3be9ba0690ba"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Multipole contribution :", "Subsubsection",
 CellChangeTimes->{{3.9830203297917147`*^9, 
  3.9830203354438972`*^9}},ExpressionUUID->"6ea7a871-1215-4834-95b5-\
1e3667006609"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H0", "[", "r", "]"}], "/.", "rulesK0H11H0inZ"}], "/.", 
   RowBox[{"{", 
    RowBox[{"ZM", "->", "Zmulti"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", "Zmultipolefuncrule"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"l", "->", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Normal", "@", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"%", "*", "Klm"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"\[Omega]", ",", 
     RowBox[{"Log", "[", "_", "]"}], ",", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"_", ",", "_"}], "]"}]}], "}"}], ",", "Simplify"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.983020201686091*^9, 3.9830203005320597`*^9}, {
  3.9830203401663933`*^9, 3.983020351567491*^9}},
 CellLabel->
  "In[488]:=",ExpressionUUID->"a4f0f983-e6cb-49db-9bb5-44550f72d0c0"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"Klm", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["M", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["M", "2"], " ", "r"}], "-", 
      RowBox[{"9", " ", "M", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}], " ", 
    SuperscriptBox["R", "5"]}], 
   RowBox[{
    SuperscriptBox["M", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox["r", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "Klm", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
    SuperscriptBox["R", "5"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"2", " ", "M"}], "r"]}], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["M", "5"], " ", "r"}]], "+", 
  RowBox[{
   SuperscriptBox["\[Omega]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "Klm", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["M", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["M", "2"], " ", "r"}], "-", 
          RowBox[{"9", " ", "M", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "3"]}]}], ")"}], " ", 
        SuperscriptBox["R", "5"], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{"2", " ", "M"}], "r"]}], "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["M", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
        SuperscriptBox["r", "3"]}]]}], "-", 
     FractionBox[
      RowBox[{"Klm", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["R", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "M"}], "r"]}], "]"}], "3"]}], 
      RowBox[{
       SuperscriptBox["M", "3"], " ", "r"}]], "+", 
     RowBox[{
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"214", " ", "Klm", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["M", "3"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["M", "2"], " ", "r"}], "-", 
            RowBox[{"9", " ", "M", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "3"]}]}], ")"}], " ", 
          SuperscriptBox["R", "5"]}], 
         RowBox[{"105", " ", 
          SuperscriptBox["M", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
          SuperscriptBox["r", "3"]}]], "+", 
        FractionBox[
         RowBox[{"107", " ", "Klm", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
          SuperscriptBox["R", "5"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"2", " ", "M"}], "r"]}], "]"}]}], 
         RowBox[{"35", " ", 
          SuperscriptBox["M", "3"], " ", "r"}]]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"214", " ", "Klm", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["M", "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "2"], " ", "r"}], "-", 
         RowBox[{"9", " ", "M", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "3"]}]}], ")"}], " ", 
       SuperscriptBox["R", "5"], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"2", " ", "M"}], "r"], "]"}]}], 
      RowBox[{"105", " ", 
       SuperscriptBox["M", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "3"]}]], "+", 
     FractionBox[
      RowBox[{"Klm", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", 
          SuperscriptBox["M", "4"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["M", "3"], " ", "r"}], "-", 
         RowBox[{"172", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"124", " ", "M", " ", 
          SuperscriptBox["r", "3"]}], "-", 
         RowBox[{"25", " ", 
          SuperscriptBox["r", "4"]}]}], ")"}], " ", 
       SuperscriptBox["R", "5"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "M"}], "r"]}]}], "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["M", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["r", "3"]}]], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "M"}], "r"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Klm", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "59920"}], " ", 
              SuperscriptBox["M", "6"]}], "-", 
             RowBox[{"61040", " ", 
              SuperscriptBox["M", "5"], " ", "r"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["M", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"208951", "+", 
                RowBox[{"14700", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["r", "2"]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["M", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"70047", "+", 
                RowBox[{"4900", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["r", "3"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["M", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"14038", "+", 
                RowBox[{"1225", " ", 
                 SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["r", "4"]}], "+", 
             RowBox[{"14350", " ", "M", " ", 
              SuperscriptBox["r", "5"]}], "+", 
             RowBox[{"5775", " ", 
              SuperscriptBox["r", "6"]}]}], ")"}], " ", 
           SuperscriptBox["R", "5"]}], 
          RowBox[{"14700", " ", 
           SuperscriptBox["M", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
           SuperscriptBox["r", "3"]}]]}], "+", 
        FractionBox[
         RowBox[{"Klm", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"560", " ", 
             SuperscriptBox["M", "4"]}], "+", 
            RowBox[{"1120", " ", 
             SuperscriptBox["M", "3"], " ", "r"}], "-", 
            RowBox[{"6876", " ", 
             SuperscriptBox["M", "2"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"5196", " ", "M", " ", 
             SuperscriptBox["r", "3"]}], "-", 
            RowBox[{"1089", " ", 
             SuperscriptBox["r", "4"]}]}], ")"}], " ", 
          SuperscriptBox["R", "5"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"2", " ", "M"}], "r"], "]"}]}], 
         RowBox[{"70", " ", 
          SuperscriptBox["M", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
          SuperscriptBox["r", "3"]}]], "-", 
        FractionBox[
         RowBox[{"6", " ", "Klm", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
          SuperscriptBox["R", "5"], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", 
             FractionBox[
              RowBox[{"2", " ", "M"}], "r"]}]}], "]"}]}], 
         RowBox[{
          SuperscriptBox["M", "3"], " ", "r"}]]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"1303", " ", "Klm", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["R", "5"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         FractionBox[
          RowBox[{"2", " ", "M"}], "r"]}], "]"}]}], 
      RowBox[{"70", " ", 
       SuperscriptBox["M", "3"], " ", "r"}]], "+", 
     FractionBox[
      RowBox[{"12", " ", "Klm", " ", "\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
       SuperscriptBox["R", "5"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "M"}], "r"]}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["M", "3"], " ", "r"}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"44100", " ", 
        SuperscriptBox["M", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "-", "r"}], ")"}], " ", 
        SuperscriptBox["r", "3"]}]], 
      RowBox[{"Klm", " ", "\[Pi]", " ", 
       SuperscriptBox["R", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["M", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"54233", "+", 
            RowBox[{"7350", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["M", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"119281", "+", 
            RowBox[{"14700", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", "r"}], "+", 
         RowBox[{"34650", " ", 
          SuperscriptBox["r", "5"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["M", "3"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"622567", "+", 
            RowBox[{"158025", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"529200", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["M", "2"], " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"50313", "+", 
            RowBox[{"37975", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"176400", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"525", " ", "M", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "230"}], "+", 
            RowBox[{"175", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"1008", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.983020269377305*^9, 3.983020300858193*^9}, 
   3.983020351849004*^9},
 CellLabel->
  "Out[492]=",ExpressionUUID->"1c74c782-8e3a-48d9-9eb6-e3b6646dd102"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1172, 927},
WindowMargins->{{Automatic, 217}, {Automatic, -83}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e4a9622c-2519-40fe-b0f7-617168468c28"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 163, 3, 66, "Section",ExpressionUUID->"10cb8ff1-7cc9-4a5e-a469-c45e8aa991c6"],
Cell[742, 27, 1321, 36, 80, "Text",ExpressionUUID->"3400130e-6e65-438b-b6eb-bc9aacf4486f"],
Cell[2066, 65, 760, 19, 86, "Text",ExpressionUUID->"96396b8e-93ca-4998-a4b1-5e02b307eb5c"],
Cell[CellGroupData[{
Cell[2851, 88, 328, 5, 53, "Subsection",ExpressionUUID->"bca96258-1a99-468d-a057-56d5bb9c5a43"],
Cell[3182, 95, 429314, 9735, 9623, "Input",ExpressionUUID->"d1f7194f-a692-47b8-9e3f-0f0541ace7c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[432533, 9835, 509, 10, 53, "Subsection",ExpressionUUID->"32f26c32-538a-4aea-be1e-3b0cd60060e3"],
Cell[433045, 9847, 106929, 2460, 1431, "Input",ExpressionUUID->"2a5f398f-91c1-4103-acb3-e8c9ee89e9f5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[540023, 12313, 170, 3, 52, "Section",ExpressionUUID->"6b0c9ac6-e0a5-40b8-9b05-a6c8a63c41ef"],
Cell[CellGroupData[{
Cell[540218, 12320, 159, 3, 53, "Subsection",ExpressionUUID->"3e48f65d-2f1c-4714-a2bc-8b849621532f"],
Cell[540380, 12325, 4508, 116, 251, "Input",ExpressionUUID->"320d2dfc-2595-4ee8-a734-6a55c4d37205"],
Cell[544891, 12443, 14751, 364, 544, "Input",ExpressionUUID->"cfd85ef0-ce64-4d25-809d-1d171a1f9776"],
Cell[559645, 12809, 8028, 215, 250, "Input",ExpressionUUID->"be3a3665-8699-48c1-9824-6d0eb1ac6206"]
}, Closed]],
Cell[CellGroupData[{
Cell[567710, 13029, 174, 3, 37, "Subsection",ExpressionUUID->"8f193c82-6684-4f49-beca-151a5094867a"],
Cell[CellGroupData[{
Cell[567909, 13036, 170, 3, 43, "Subsubsection",ExpressionUUID->"4c125658-dad6-415b-8aad-b98bf9131681"],
Cell[CellGroupData[{
Cell[568104, 13043, 1090, 31, 111, "Input",ExpressionUUID->"3d36ab4c-07bb-4650-9f2c-a4bdbc04250f"],
Cell[569197, 13076, 4394, 125, 165, "Output",ExpressionUUID->"a8b2b2c7-2b3d-44de-9730-3be9ba0690ba"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[573640, 13207, 179, 3, 43, "Subsubsection",ExpressionUUID->"6ea7a871-1215-4834-95b5-1e3667006609"],
Cell[CellGroupData[{
Cell[573844, 13214, 1100, 31, 111, "Input",ExpressionUUID->"a4f0f983-e6cb-49db-9bb5-44550f72d0c0"],
Cell[574947, 13247, 11699, 328, 452, "Output",ExpressionUUID->"1c74c782-8e3a-48d9-9eb6-e3b6646dd102"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


